NCRAWL: Network Coding for Rate Adaptive Wireless Links

Intersession network coding (NC) can provide significant performance benefits via mixing packets at wireless routers; these benefits are especially pronounced when NC is applied in conjunction with intelligent link scheduling. NC however imposes certain processing operations, such as encoding, decoding, copying and storage. When not utilized carefully, all these operations can induce tremendous processing overheads in practical, wireless, multi-rate settings. Our measurements with prior NC implementations suggest that such processing operations severely degrade the router throughput, especially at high bit rates. Motivated by this, we design {\bf NCRAWL}, a Network Coding framework for Rate Adaptive Wireless Links. The design of NCRAWL facilitates low overhead NC functionalities, thereby effectively approaching the theoretically expected capacity benefits of joint NC and scheduling. We implement and evaluate NCRAWL on a wireless testbed. Our experiments demonstrate that NCRAWL meets the theoretical predicted throughput gain while requiring much less CPU processing, compared to related frameworks.

==> figures/inputs/4a/plot_bars.sh <==
gnuplot <<END


set terminal postscript "Arial" 32 linewidth 2.0 
set output "out.ps"
set xlabel "Channel rate (Mbps)"
set xlabel "CPU occupancy (%)"
set yrange [0:100]
set xrange [0:11]
set boxwidth 0.35
set linestyle 1 
set xtics ("1" 1, "2" 4, "5.5" 7, "11" 10)
set key 3,80
#set title "Total network throughput"

plot "$1" using 1:2 ti "802.11a" with boxes fs solid, "$2" using 1:2 ti "802.11g" with boxes fs pattern 1, "$3" using 1:2 ti "802.11g" with boxes fs pattern 2, "$4" using 1:2 ti "802.11g" with boxes fs pattern 5





==> figures/inputs/4a/plot_bars2.sh <==
gnuplot <<END


set terminal postscript "Arial" 32 linewidth 2.0  
set output "out.ps"
set xlabel "Channel rate (Mbps)"
set ylabel "CPU occupancy (%)"
set yrange [0:100]
set xrange [0:11]
set boxwidth 0.35
set linestyle 1 
set xtics ("1" 1, "2" 4, "5.5" 7, "11" 10)
set key 8,95
#set title "Total network throughput"
set grid ytics 
plot "$1" using 1:2 ti "802.11" with boxes fs solid, "$2" using 1:2 ti "COPE" with boxes fs solid 0.7, "$3" using 1:2 ti "NCRAWL+alg1" with boxes fs solid 0.4, "$4" using 1:2 ti "NCRAWL+alg2" with boxes fs solid 0.1





==> figures/inputs/4b/plot_bars2.sh <==
gnuplot <<END


set terminal postscript "Arial" 32 linewidth 2.0  
set output "out.ps"
set xlabel "Channel rate (Mbps)"
set ylabel "CPU occupancy (%)"
set yrange [0:100]
set xrange [0:23]
set boxwidth 0.5 
set linestyle 1 
set xtics ("6" 1, "9" 4, "12" 7, "18" 10, "24" 13, "36" 16, "48" 19, "54" 22)
set key 17,95
#set title "Total network throughput"
set grid ytics 
plot "$1" using 1:2 ti "802.11" with boxes fs solid, "$2" using 1:2 ti "WiNCS+alg1" with boxes fs solid 0.6, "$3" using 1:2 ti "WiNCS+alg2" with boxes fs solid 0.2





==> figures/inputs/4d/plot_bars2.sh <==
gnuplot <<END


set terminal postscript "Arial" 32 linewidth 2.0  
set output "out.ps"
set xlabel "Channel rate (Mbps)"
set ylabel "CPU occupancy per stage (%)"
set yrange [0:100]
set xrange [0:55] 
#set boxwidth 0.5 
set linestyle 1 
set xtics ("6" 6, "9" 9, "12" 12, "18" 18, "24" 24, "36" 36, "48" 48, "54" 54)
set key 54,95
#set grid  
plot "$1" using 1:2 ti "SRCR" with linespoints lw 5 pt 5, "$2" using 1:2 ti "Key housekeeping" with linespoints lw 5 pt 8, "$3" using 1:2 ti "Rest" with linespoints lw 5 pt 6 





==> figures/inputs/4e/plot_bars2.sh <==
gnuplot <<END


set terminal postscript "Arial" 32 linewidth 2.0  
set output "out.ps"
set xlabel "Channel rate (Mbps)"
set ylabel "Throughput (Mbps)"
set yrange [0:2.5]
set xrange [0:11]
set boxwidth 0.35
set linestyle 1 
set xtics ("1" 1, "2" 4, "5.5" 7, "11" 10)
set key left top
#set key 5.3,1.98
#set title "Total network throughput"
set grid ytics 
plot "$1" using 1:2 ti "802.11" with boxes fs solid, "$2" using 1:2 ti "COPE" with boxes fs solid 0.7, "$3" using 1:2 ti "NCRAWL+alg1" with boxes fs solid 0.4, "$4" using 1:2 ti "NCRAWL+alg2" with boxes fs solid 0.1





==> figures/inputs/4f/plot_bars.sh <==
gnuplot <<END


set terminal postscript "Arial" 32 linewidth 2.0 solid
set output "out.ps"
set ylabel "Channel rate (Mbps)"
set xlabel "WiNCS Gain"
set xrange [0:2]
set yrange [0:5]
set boxwidth 0.9
set linestyle 1 
set ytics ("1" 1, "2" 2, "5.5" 3, "11" 4)
set nokey

plot "$1" using 1:2 with lines linewidth 25, "$2" using 1:2 with lines linewidth 25, "$3" using 1:2 with lines linewidth 25, "$4" using 1:2 with lines linewidth 25




==> figures/inputs/4g/plot_bars2.sh <==
gnuplot <<END


set terminal postscript "Arial" 32 linewidth 2.0  
set output "out.ps"
set xlabel "Channel rate (Mbps)"
set ylabel "Throughput (Mbps)" 
set yrange [0:12]
set xrange [0:23]
set boxwidth 0.5 
set linestyle 1 
set xtics ("6" 1, "9" 4, "12" 7, "18" 10, "24" 13, "36" 16, "48" 19, "54" 22)
set key top left
set grid ytics 
plot "$1" using 1:2 ti "802.11" with boxes fs solid, "$2" using 1:2 ti "WiNCS+alg1" with boxes fs solid 0.6, "$3" using 1:2 ti "WiNCS+alg2" with boxes fs solid 0.2





==> figures/inputs/4h/plot_bars.sh <==
gnuplot <<END


set terminal postscript "Arial" 32 linewidth 2.0 solid
set output "out.ps"
set ylabel "Channel rate (Mbps)"
set xlabel "WiNCS Gain"
set xrange [0:2]
set yrange [0:9]
set boxwidth 0.9
set linestyle 1 
set ytics ("6" 1, "9" 2, "12" 3, "18" 4, "24" 5, "36" 6, "48" 7, "54" 8)
set nokey

plot "$1" using 1:2 with lines linewidth 25, "$2" using 1:2 with lines linewidth 25, "$3" using 1:2 with lines linewidth 25, "$4" using 1:2 with lines linewidth 25, "$5" using 1:2 with lines linewidth 25, "$6" using 1:2 with lines linewidth 25, "$7" using 1:2 with lines linewidth 25, "$8" using 1:2 with lines linewidth 25




==> figures/inputs/5a/plot_bars2.sh <==
gnuplot <<END


set terminal postscript "Arial" 32 linewidth 2.0  
set output "out.ps"
set xlabel "Number of flows"
set ylabel "Flow throughput (Mbps)"
set yrange [0:13]
set xrange [0:14]
set boxwidth 0.5 
set linestyle 1 
set xtics ("2" 1, "3" 4, "4" 7, "5" 10, "6" 13)
set key top right
set grid ytics 
plot "$1" using 1:2 ti "802.11" with boxes fs solid, "$2" using 1:2 ti "WiNCS+alg1" with boxes fs solid 0.6, "$3" using 1:2 ti "WiNCS+alg2" with boxes fs solid 0.2





==> figures/inputs/5b/plot_bars.sh <==
gnuplot <<END


set terminal postscript "Arial" 32 linewidth 2.0 solid
set output "out.ps"
set ylabel "Number of flows"
set xlabel "WiNCS Gain"
set xrange [0:2]
set yrange [0:6]
set boxwidth 0.9
set linestyle 1 
set ytics ("2" 1, "3" 2, "4" 3, "5" 4, "6" 5)
set nokey

plot "$1" using 1:2 with lines linewidth 25, "$2" using 1:2 with lines linewidth 25, "$3" using 1:2 with lines linewidth 25, "$4" using 1:2 with lines linewidth 25, "$5" using 1:2 with lines linewidth 25




==> figures/inputs/5c/plot_bars2.sh <==
gnuplot <<END


set terminal postscript "Arial" 32 linewidth 2.0 color 
set output "out.ps"
set xlabel "Probability of overhearing"
set ylabel "Flow throughput (Mbps)"
set yrange [2:4]
set xrange [0.48:1] 
#set boxwidth 0.5 
set linestyle 1 
#set xtics ("6" 6, "9" 9, "12" 12, "18" 18, "24" 24, "36" 36, "48" 48, "54" 54)
set key top left
#set grid xtics
plot "$1" using 1:2 ti "802.11" with lines lw 2, "$2" using 1:2 ti "WiNCS+alg1" with linespoints lw 5 pt 8, "$3" using 1:2 ti "WiNCS+alg2" with linespoints lw 5 pt 6, "$4" using 1:2 ti "0.7-FTP" with linespoints lw 5 pt 7, "$5" using 1:2 ti "0.8-FTP" with linespoints lw 5 pt 9, "$6" using 1:2 ti "0.9-FTP" with linespoints lw 5 pt 3  





==> figures/inputs/5d/plot_bars2.sh <==
gnuplot <<END


set terminal postscript "Arial" 32 linewidth 2.0  
set output "out.ps"
set xlabel "Channel Rate r_RC (Mbps)"
set ylabel "Flow throughput (Mbps)"
set yrange [2:6]
set xrange [0.8:8.3] 
#set boxwidth 0.5 
set linestyle 1 
set xtics ("6" 1, "9" 2, "12" 3, "18" 4, "24" 5, "36" 6, "48" 7, "54" 8)
set key bottom right
#set grid xtics
plot "$1" using 1:2 ti "802.11" with points lw 10 pt 12, "$2" using 1:2 ti "WiNCS+alg1" with linespoints lw 5 pt 8, "$3" using 1:2 ti "WiNCS+alg2" with linespoints lw 5 pt 6, "$4" using 1:2 ti "0.7-FTP" with lines lw 5, "$5" using 1:2 ti "0.8-FTP" with linespoints lw 5 pt 9 



